The Thermodynamic Costs of Simple Linear Regression

The construction of models from data is a significant contributor to the energetic costs of computation. Because of this, understanding how foundational thermodynamic bounds apply to modeling algorithms will be increasingly important. Here, we study the thermodynamic costs of a basic and fundamental modeling algorithm: simple linear regression. Following Landauer, we approximate the thermodynamic lower bound on irreversibly performing both exact linear regression and linear regression via stochastic gradient descent as implemented on floating-point numbers. From this, we derive energycost aware scaling laws for the optimal dataset size for training a linear regression model given a generalization error dependent demand for inference. Additionally, we discuss a method to lower bound the entropy production from the mismatch cost for algorithms with continuous input variables.

==> code/exact_lin_reg_integral.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     34525,        873]
NotebookOptionsPosition[     32959,        838]
NotebookOutlinePosition[     33354,        854]
CellTagsIndexPosition[     33311,        851]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"Pi", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "^", "2"}], ")"}], "^", "n"}], "*", 
       RowBox[{"t", "^", "2"}]}], ")"}]}], "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "]"}], "/", 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "/", "2"}], "]"}]}], ")"}], "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "^", "2"}], "*", 
        RowBox[{"t", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.982523613001584*^9, 3.982523668837164*^9}, {
  3.982523773297924*^9, 3.982523773694496*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"33f19515-7286-4226-8356-10775a40b311"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"f", "[", "z", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "a", ",", "b"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9825238214445953`*^9, 3.982523821448739*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2139cf50-e14d-4b15-aac0-749ac17f585a"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{
     FractionBox["1", 
      RowBox[{
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
          FractionBox["n", "2"], "]"}]}]], 
     RowBox[{
       SqrtBox[
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
            SuperscriptBox["s", "2"], ")"}], 
          RowBox[{"-", "n"}]], 
         SuperscriptBox["t", "2"]]], " ", 
       RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"1", "+", "n"}], "2"], "]"}], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             RowBox[{
               FractionBox["1", 
                RowBox[{"a", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], 
               RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    SuperscriptBox["t", "2"]}], 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    SuperscriptBox["t", "2"]}]], ")"}], 
                  RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    SuperscriptBox["t", "2"]}], ")"}], " ", 
                    RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    FractionBox["n", "2"]}], ",", 
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["s", "2"]}], 
                    SuperscriptBox["t", "2"]]}]}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["a", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    SuperscriptBox["t", "2"]}], ")"}], " ", 
                    RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    FractionBox["n", "2"]}], ",", 
                    FractionBox["1", "2"], ",", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["s", "2"]}], 
                    SuperscriptBox["t", "2"]]}]}], "]"}]}]}], ")"}]}]}]}], 
           "+", 
           RowBox[{
             FractionBox["1", 
              RowBox[{"b", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], 
             RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    SuperscriptBox["t", "2"]}], 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    SuperscriptBox["t", "2"]}]], ")"}], 
                RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    SuperscriptBox["t", "2"]}], ")"}], " ", 
                    RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    FractionBox["n", "2"]}], ",", 
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["s", "2"]}], 
                    SuperscriptBox["t", "2"]]}]}], "]"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["b", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    SuperscriptBox["t", "2"]}], ")"}], " ", 
                    RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    FractionBox["n", "2"]}], ",", 
                    FractionBox["1", "2"], ",", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["s", "2"]}], 
                    SuperscriptBox["t", "2"]]}]}], "]"}]}]}], ")"}]}]}]}], 
         ")"}]}]}], 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox[
        TagBox[
         TooltipBox["\"condition\"", 
          TagBox[
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"Re", "[", 
                    FractionBox["b", 
                    RowBox[{"a", "-", "b"}]], "]"}], "\[GreaterEqual]", "0"}],
                  "||", 
                 RowBox[{
                   RowBox[{"1", "+", 
                    RowBox[{"Re", "[", 
                    FractionBox["b", 
                    RowBox[{"a", "-", "b"}]], "]"}]}], "<", "0"}], "||", 
                 RowBox[{
                   FractionBox["b", 
                    RowBox[{"a", "-", "b"}]], "\[NotElement]", 
                   TemplateBox[{}, "Reals"]}]}], ")"}], "&&", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "\[NotEqual]", "0"}], "||", 
                 RowBox[{
                   RowBox[{"1", "+", 
                    RowBox[{"Im", "[", 
                    FractionBox["t", 
                    RowBox[{
                    RowBox[{"a", " ", "s"}], "-", 
                    RowBox[{"b", " ", "s"}]}]], "]"}]}], "<", 
                   RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}]}], "||", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"Im", "[", 
                    FractionBox["t", 
                    RowBox[{
                    RowBox[{"a", " ", "s"}], "-", 
                    RowBox[{"b", " ", "s"}]}]], "]"}], "+", 
                    RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}]}], ">", "1"}], "||", 
                 RowBox[{
                   FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "\[NotElement]", 
                   TemplateBox[{}, "Reals"]}]}], ")"}], "&&", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "\[NotEqual]", "0"}], "||", 
                 RowBox[{
                   RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}], ">", "1"}], "||", 
                 RowBox[{
                   FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "\[NotElement]", 
                   TemplateBox[{}, "Reals"]}]}], ")"}], "&&", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"Im", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}], "\[NotEqual]", 
                   RowBox[{"Re", "[", 
                    FractionBox["t", 
                    RowBox[{
                    RowBox[{"a", " ", "s"}], "-", 
                    RowBox[{"b", " ", "s"}]}]], "]"}]}], "||", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"Im", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}], "+", 
                    RowBox[{"Re", "[", 
                    FractionBox["t", 
                    RowBox[{
                    RowBox[{"a", " ", "s"}], "-", 
                    RowBox[{"b", " ", "s"}]}]], "]"}]}], "\[NotEqual]", "0"}],
                  "||", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"Im", "[", 
                    FractionBox["t", 
                    RowBox[{
                    RowBox[{"a", " ", "s"}], "-", 
                    RowBox[{"b", " ", "s"}]}]], "]"}], "+", 
                    RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}]}], "<", "0"}], "||", 
                 RowBox[{
                   RowBox[{"Im", "[", 
                    FractionBox["t", 
                    RowBox[{
                    RowBox[{"a", " ", "s"}], "-", 
                    RowBox[{"b", " ", "s"}]}]], "]"}], ">", 
                   RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}]}], "||", 
                 RowBox[{
                   RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}], ">", "1"}]}], ")"}], 
             "&&", 
             RowBox[{"(", 
               RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], 
             "&&", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{
                    RowBox[{"Im", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}], "+", 
                    RowBox[{"Re", "[", 
                    FractionBox["t", 
                    RowBox[{
                    RowBox[{"a", " ", "s"}], "-", 
                    RowBox[{"b", " ", "s"}]}]], "]"}]}], "\[NotEqual]", "0"}],
                  "||", 
                 RowBox[{
                   RowBox[{"1", "+", 
                    RowBox[{"Im", "[", 
                    FractionBox["t", 
                    RowBox[{
                    RowBox[{"a", " ", "s"}], "-", 
                    RowBox[{"b", " ", "s"}]}]], "]"}]}], "<", 
                   RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}]}], "||", 
                 RowBox[{
                   RowBox[{"Im", "[", 
                    FractionBox["t", 
                    RowBox[{
                    RowBox[{"a", " ", "s"}], "-", 
                    RowBox[{"b", " ", "s"}]}]], "]"}], ">", 
                   RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}]}]}], ")"}], "&&", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"1", "+", 
                    RowBox[{"Im", "[", 
                    FractionBox["t", 
                    RowBox[{
                    RowBox[{"a", " ", "s"}], "-", 
                    RowBox[{"b", " ", "s"}]}]], "]"}]}], "<", 
                   RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}]}], "||", 
                 RowBox[{
                   RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{
                    RowBox[{"-", "a"}], "+", "b"}]], "]"}], "\[GreaterEqual]",
                    "0"}], "||", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"Im", "[", 
                    FractionBox["t", 
                    RowBox[{
                    RowBox[{"a", " ", "s"}], "-", 
                    RowBox[{"b", " ", "s"}]}]], "]"}], "+", 
                    RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}]}], ">", "1"}], "||", 
                 RowBox[{
                   FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "\[NotElement]", 
                   TemplateBox[{}, "Reals"]}]}], ")"}], "&&", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{
                    RowBox[{"-", "a"}], "+", "b"}]], "]"}], "\[GreaterEqual]",
                    "0"}], "||", 
                 RowBox[{
                   RowBox[{"Re", "[", 
                    FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "]"}], ">", "1"}], "||", 
                 RowBox[{
                   FractionBox["a", 
                    RowBox[{"a", "-", "b"}]], "\[NotElement]", 
                   TemplateBox[{}, "Reals"]}]}], ")"}]}], Short[#, 7]& ]], 
         Annotation[#, 
          Short[
           And[
            Or[
            Re[($CellContext`a - $CellContext`b)^(-1) $CellContext`b] >= 0, 
             1 + Re[($CellContext`a - $CellContext`b)^(-1) $CellContext`b] < 
             0, 
             
             NotElement[($CellContext`a - $CellContext`b)^(-1) $CellContext`b,
               Reals]], 
            
            Or[$CellContext`a/($CellContext`a - $CellContext`b) != 0, 
             1 + Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] < 
             Re[$CellContext`a/($CellContext`a - $CellContext`b)], 
             Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] + 
              Re[$CellContext`a/($CellContext`a - $CellContext`b)] > 1, 
             
             NotElement[$CellContext`a/($CellContext`a - $CellContext`b), 
              Reals]], 
            
            Or[$CellContext`a/($CellContext`a - $CellContext`b) != 0, 
             Re[$CellContext`a/($CellContext`a - $CellContext`b)] > 1, 
             
             NotElement[$CellContext`a/($CellContext`a - $CellContext`b), 
              Reals]], 
            Or[
            Im[$CellContext`a/($CellContext`a - $CellContext`b)] != 
             Re[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t], 
             Im[$CellContext`a/($CellContext`a - $CellContext`b)] + 
              Re[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] != 0, 
             Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] + 
              Re[$CellContext`a/($CellContext`a - $CellContext`b)] < 0, 
             Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] > 
             Re[$CellContext`a/($CellContext`a - $CellContext`b)], 
             Re[$CellContext`a/($CellContext`a - $CellContext`b)] > 1], 
            Or[
            Im[$CellContext`a/($CellContext`a - $CellContext`b)] != 
             Re[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t], 
             Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] + 
              Re[$CellContext`a/($CellContext`a - $CellContext`b)] < 0, 
             Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] + 
              Re[$CellContext`a/($CellContext`a - $CellContext`b)] > 1], 
            Or[
            Im[$CellContext`a/($CellContext`a - $CellContext`b)] + 
              Re[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] != 0, 
             1 + Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] < 
             Re[$CellContext`a/($CellContext`a - $CellContext`b)], 
             Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] > 
             Re[$CellContext`a/($CellContext`a - $CellContext`b)]], 
            Or[
            1 + Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] < 
             Re[$CellContext`a/($CellContext`a - $CellContext`b)], 
             Re[$CellContext`a/(-$CellContext`a + $CellContext`b)] >= 0, 
             Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] + 
              Re[$CellContext`a/($CellContext`a - $CellContext`b)] > 1, 
             
             NotElement[$CellContext`a/($CellContext`a - $CellContext`b), 
              Reals]], 
            Or[
            Re[$CellContext`a/(-$CellContext`a + $CellContext`b)] >= 0, 
             Re[$CellContext`a/($CellContext`a - $CellContext`b)] > 1, 
             
             NotElement[$CellContext`a/($CellContext`a - $CellContext`b), 
              Reals]]], 7], "Tooltip"]& ], "IconizedCustomName", StripOnInput -> 
        False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["And", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["16480", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]}, "IconizedObject"]], 
    And[
     Or[Re[($CellContext`a - $CellContext`b)^(-1) $CellContext`b] >= 0, 
      1 + Re[($CellContext`a - $CellContext`b)^(-1) $CellContext`b] < 0, 
      NotElement[($CellContext`a - $CellContext`b)^(-1) $CellContext`b, 
       Reals]], 
     Or[$CellContext`a/($CellContext`a - $CellContext`b) != 0, 
      1 + Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] < 
      Re[$CellContext`a/($CellContext`a - $CellContext`b)], 
      Im[($CellContext`a $CellContext`s - $CellContext`b $CellContext`s)^(-1) \
$CellContext`t] + Re[$CellContext`a/($CellContext`a - $CellContext`b)] > 1, 
      NotElement[$CellContext`a/($CellContext`a - $CellContext`b), Reals]], 
     Or[$CellContext`a/($CellContext`a - $CellContext`b) != 0, 
      Re[$CellContext`a/($CellContext`a - $CellContext`b)] > 1, 
      NotElement[$CellContext`a/($CellContext`a - $CellContext`b), Reals]], 
     Or[Im[$CellContext`a/($CellContext`a - $CellContext`b)] != 
      Re[($CellContext`a $CellContext`s - $CellContext`b $CellContext`s)^(-1) \
$CellContext`t], 
      Im[$CellContext`a/($CellContext`a - $CellContext`b)] + 
       Re[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] != 0, 
      Im[($CellContext`a $CellContext`s - $CellContext`b $CellContext`s)^(-1) \
$CellContext`t] + Re[$CellContext`a/($CellContext`a - $CellContext`b)] < 0, 
      Im[($CellContext`a $CellContext`s - $CellContext`b $CellContext`s)^(-1) \
$CellContext`t] > Re[$CellContext`a/($CellContext`a - $CellContext`b)], 
      Re[$CellContext`a/($CellContext`a - $CellContext`b)] > 1], 
     Or[Im[$CellContext`a/($CellContext`a - $CellContext`b)] != 
      Re[($CellContext`a $CellContext`s - $CellContext`b $CellContext`s)^(-1) \
$CellContext`t], 
      Im[($CellContext`a $CellContext`s - $CellContext`b $CellContext`s)^(-1) \
$CellContext`t] + Re[$CellContext`a/($CellContext`a - $CellContext`b)] < 0, 
      Im[($CellContext`a $CellContext`s - $CellContext`b $CellContext`s)^(-1) \
$CellContext`t] + Re[$CellContext`a/($CellContext`a - $CellContext`b)] > 1], 
     Or[Im[$CellContext`a/($CellContext`a - $CellContext`b)] + 
       Re[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] != 0, 
      1 + Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] < 
      Re[$CellContext`a/($CellContext`a - $CellContext`b)], 
      Im[($CellContext`a $CellContext`s - $CellContext`b $CellContext`s)^(-1) \
$CellContext`t] > Re[$CellContext`a/($CellContext`a - $CellContext`b)]], 
     Or[1 + 
       Im[($CellContext`a $CellContext`s - $CellContext`b \
$CellContext`s)^(-1) $CellContext`t] < 
      Re[$CellContext`a/($CellContext`a - $CellContext`b)], 
      Re[$CellContext`a/(-$CellContext`a + $CellContext`b)] >= 0, 
      Im[($CellContext`a $CellContext`s - $CellContext`b $CellContext`s)^(-1) \
$CellContext`t] + Re[$CellContext`a/($CellContext`a - $CellContext`b)] > 1, 
      NotElement[$CellContext`a/($CellContext`a - $CellContext`b), Reals]], 
     Or[Re[$CellContext`a/(-$CellContext`a + $CellContext`b)] >= 0, 
      Re[$CellContext`a/($CellContext`a - $CellContext`b)] > 1, 
      NotElement[$CellContext`a/($CellContext`a - $CellContext`b), Reals]]], 
    SelectWithContents -> True, Selectable -> False]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{3.982524125686013*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"e43e9f3c-4e6d-4a9d-aaf7-0b4f5705486b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"f", "[", "z", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "a", ",", "b"}], "}"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", ">=", "0"}], ",", 
      RowBox[{"s", ">=", "0"}], ",", 
      RowBox[{"t", ">=", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.982524902271819*^9, 3.9825249022751637`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"84794c2e-9f78-4d6d-9e3d-c57e60940254"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{
     FractionBox["1", 
      RowBox[{"n", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
          FractionBox["n", "2"], "]"}]}]], 
     RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{"a", " ", "b", " ", "s"}], ")"}], 
        RowBox[{"-", "n"}]], " ", 
       SuperscriptBox["t", "n"], " ", 
       RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"1", "+", "n"}], "2"], "]"}], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             SuperscriptBox["b", "n"], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{
                 FractionBox["n", "2"], ",", 
                 FractionBox[
                  RowBox[{"1", "+", "n"}], "2"], ",", 
                 FractionBox[
                  RowBox[{"2", "+", "n"}], "2"], ",", 
                 RowBox[{"-", 
                   FractionBox[
                    SuperscriptBox["t", "2"], 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["s", "2"]}]]}]}], "]"}]}], "-", 
           RowBox[{
             SuperscriptBox["a", "n"], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{
                 FractionBox["n", "2"], ",", 
                 FractionBox[
                  RowBox[{"1", "+", "n"}], "2"], ",", 
                 FractionBox[
                  RowBox[{"2", "+", "n"}], "2"], ",", 
                 RowBox[{"-", 
                   FractionBox[
                    SuperscriptBox["t", "2"], 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["s", "2"]}]]}]}], "]"}]}]}], ")"}]}]}], 
   RowBox[{
     RowBox[{"0", "<", 
       RowBox[{"Re", "[", "a", "]"}], "<", "b"}], "&&", 
     RowBox[{"a", "\[Equal]", 
       RowBox[{"Re", "[", "a", "]"}]}], "&&", 
     RowBox[{"t", ">", "0"}]}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{3.982524908460998*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"498855e7-c0b7-4447-b88f-3fee2387d1e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"f", "[", "z", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "a", ",", "b"}], "}"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", ">=", "0"}], ",", 
      RowBox[{"s", ">", "0"}], ",", 
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"a", "\[Element]", "Reals"}], ",", 
      RowBox[{"b", "\[Element]", "Reals"}], ",", 
      RowBox[{"a", "<", "b"}], ",", 
      RowBox[{"z", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9825249535983143`*^9, 3.982524953602154*^9}, {
  3.982525232606337*^9, 3.982525237928171*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ba6916fa-54fe-4fda-b595-e22c8cec23de"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SqrtBox["\[Pi]"], " ", "t", " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["n", "2"], "]"}]}]], 
  RowBox[{"s", " ", 
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "n"}], "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a"}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox[
         RowBox[{"1", "+", "n"}], "2"], ",", 
        FractionBox["3", "2"], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["s", "2"]}], 
          SuperscriptBox["t", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"b", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox[
         RowBox[{"1", "+", "n"}], "2"], ",", 
        FractionBox["3", "2"], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["s", "2"]}], 
          SuperscriptBox["t", "2"]]}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9825249582882757`*^9, 3.982525241780613*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"c5042b5f-1c97-419d-8df0-e10a3d31a4d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Out", "[", "5", "]"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", ">=", "0"}], ",", 
      RowBox[{"s", ">", "0"}], ",", 
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"a", "\[Element]", "Reals"}], ",", 
      RowBox[{"b", "\[Element]", "Reals"}], ",", 
      RowBox[{"a", "<", "b"}], ",", 
      RowBox[{"z", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.982523646641374*^9, 3.98252365029455*^9}, {
   3.982594245529956*^9, 3.9825942716773777`*^9}, 3.982594315266521*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"701cca54-c4c7-47dc-a386-d2c996b6a662"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SqrtBox["\[Pi]"], " ", "t", " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["n", "2"], "]"}]}]], 
  RowBox[{"s", " ", 
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "n"}], "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a"}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox[
         RowBox[{"1", "+", "n"}], "2"], ",", 
        FractionBox["3", "2"], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["s", "2"]}], 
          SuperscriptBox["t", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"b", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox[
         RowBox[{"1", "+", "n"}], "2"], ",", 
        FractionBox["3", "2"], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["s", "2"]}], 
          SuperscriptBox["t", "2"]]}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.982594316401677*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"d927165a-6cc7-4f7f-9a7e-df0ca096e5cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"f", "[", "z", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "a", ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", ">=", "0"}], ",", 
      RowBox[{"s", ">", "0"}], ",", 
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"a", "\[Element]", "Reals"}], ",", 
      RowBox[{"z", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.982688187706756*^9, 3.98268820227207*^9}, {
  3.98268848645857*^9, 3.9826884943874083`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9edb6664-408b-4dfd-a510-0c98195a324f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], "-", 
  FractionBox[
   RowBox[{"a", " ", "s", " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"1", "+", "n"}], "2"], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["1", "2"], ",", 
      FractionBox[
       RowBox[{"1", "+", "n"}], "2"], ",", 
      FractionBox["3", "2"], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["s", "2"]}], 
        SuperscriptBox["t", "2"]]}]}], "]"}]}], 
   RowBox[{
    SqrtBox["\[Pi]"], " ", "t", " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["n", "2"], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.982688207457868*^9, 3.982688226179183*^9}, 
   3.982688505531287*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"47463e5b-c20e-4104-a2f6-ef21b78a0afc"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.982699218639927*^9, 
  3.9826992198571157`*^9}},ExpressionUUID->"8f2632a0-4344-45fe-ad05-\
702e9a4ca0fd"]
},
WindowSize->{808, 747},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0f335ab1-fdc2-4277-8d20-aa09e9a8f5a9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1238, 39, 52, "Input",ExpressionUUID->"33f19515-7286-4226-8356-10775a40b311"],
Cell[CellGroupData[{
Cell[1821, 63, 319, 7, 30, "Input",ExpressionUUID->"2139cf50-e14d-4b15-aac0-749ac17f585a"],
Cell[2143, 72, 22239, 502, 305, "Output",ExpressionUUID->"e43e9f3c-4e6d-4a9d-aaf7-0b4f5705486b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24419, 579, 509, 13, 30, "Input",ExpressionUUID->"84794c2e-9f78-4d6d-9e3d-c57e60940254"],
Cell[24931, 594, 2121, 57, 122, "Output",ExpressionUUID->"498855e7-c0b7-4447-b88f-3fee2387d1e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27089, 656, 743, 18, 52, "Input",ExpressionUUID->"ba6916fa-54fe-4fda-b595-e22c8cec23de"],
Cell[27835, 676, 1334, 41, 108, "Output",ExpressionUUID->"c5042b5f-1c97-419d-8df0-e10a3d31a4d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29206, 722, 701, 16, 30, "Input",ExpressionUUID->"701cca54-c4c7-47dc-a386-d2c996b6a662"],
Cell[29910, 740, 1310, 41, 108, "Output",ExpressionUUID->"d927165a-6cc7-4f7f-9a7e-df0ca096e5cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31257, 786, 661, 16, 30, "Input",ExpressionUUID->"9edb6664-408b-4dfd-a510-0c98195a324f"],
Cell[31921, 804, 865, 26, 74, "Output",ExpressionUUID->"47463e5b-c20e-4104-a2f6-ef21b78a0afc"]
}, Open  ]],
Cell[32801, 833, 154, 3, 30, "Input",ExpressionUUID->"8f2632a0-4344-45fe-ad05-702e9a4ca0fd"]
}
]
*)


